The leading Lyapunov exponent in the glasma

We show that small perturbations in the boost-invariant color fields of the glasma exhibit an exponential growth with the square root of time. We interpret this growth rate as a Lyapunov exponent, related to entropy production and the thermalization timescale in the earliest stage of heavy-ion collisions. Working in a regime that is linear in this perturbation, we extract the time dependence of this mode as $\sim \exp(0.4\sqrt{g^2\mu\tau})$ for SU($2$), where $g^2\mu$ is proportional to the saturation scale and the square-root dependence is caused by the boost-invariant expansion of the system. We show that the growth rate of this mode is, unlike its amplitude, remarkably insensitive to the details of how the perturbations are initialized. In particular, we show that the unstable mode couples to all momentum scales present in the initial perturbation.

==> anc/Figure1_Fit.txt <==
Noise: ['None'] 
N_T: [256] 
L_T: [23.68] 
Measurement: ['PerturbEL_Measure_ELdiff2_by_alpha2']


==================================================================================================================================================================================== 
SR.NO.          Perturbation                Noise_Type      α       Nₜ   Lₜ(fm)   (g²μ·a)ᴸᵃᵗᵗ  (g²μ·L)ᴸᵃᵗᵗ   Fit_Range       λ		a           b        χ²/dof
==================================================================================================================================================================================== 
1    PerturbEL_Measure_ELdiff2_by_alpha2    None        10^{-3}    256  23.68     0.469     120.004      [65,230]     	0.353         3.079e-03    0.353      0.927     

2    PerturbEL_Measure_ELdiff2_by_alpha2    None        10^{-4}    256  23.68     0.469     120.004      [70,400]     	0.385         2.259e-03    0.385      0.395     

3    PerturbEL_Measure_ELdiff2_by_alpha2    None        10^{-5}    256  23.68     0.469     120.004      [70,395]     	0.382         2.335e-03    0.382      0.996     

4    PerturbEL_Measure_ELdiff2_by_alpha2    None        all        256  23.68     0.469     120.004      [70,170]     	0.368         2.671e-03    0.368      0.994     
==================================================================================================================================================================================== 


==> anc/Figure2_Fit.txt <==
Noise: ['EXP'] 
N_T: [256] 
L_T: [23.68] 
Measurement: ['PerturbEL_Measure_ELdiff2_by_alpha2']


==================================================================================================================================================================================== 
SR.NO.          Perturbation                Noise_Type      α       Noise	Nₜ   Lₜ(fm)   (g²μ·a)ᴸᵃᵗᵗ  (g²μ·L)ᴸᵃᵗᵗ   Fit_Range     λ	   a          b        χ²/dof
==================================================================================================================================================================================== 
1    PerturbEL_Measure_ELdiff2_by_alpha2    Gaussian    10^{-4}	    0.1		256  23.68     0.469     120.004      	[55,400]     0.392	5.600e-05    0.392      0.936     

2    PerturbEL_Measure_ELdiff2_by_alpha2    Gaussian    10^{-4}     0.5		256  23.68     0.469     120.004      	[40,400]     0.401	4.960e-04    0.401      0.322     

3    PerturbEL_Measure_ELdiff2_by_alpha2    Gaussian    10^{-4}     1.0		256  23.68     0.469     120.004      	[35,400]     0.394	9.560e-04    0.394      0.962     
==================================================================================================================================================================================== 


==> anc/Figure3_Fit.txt <==
Noise: ['PL'] 
N_T: [256] 
L_T: [23.68] 
Measurement: ['PerturbEL_Measure_ELdiff2_by_alpha2']


================================================================================================================================================================================================= 
SR.NO.          Perturbation                Noise_Type      α		Noise 	    Nₜ          Lₜ(fm)   (g²μ·a)ᴸᵃᵗᵗ  (g²μ·L)ᴸᵃᵗᵗ   Fit_Range       λ	           a          b        χ²/dof
================================================================================================================================================================================================= 
1    PerturbEL_Measure_ELdiff2_by_alpha2    Power-law    10^{-4}	  0.1       256  	23.68     0.469     	120.004      [40,400]     0.407		7.500e-05    0.407      0.918     
	
2    PerturbEL_Measure_ELdiff2_by_alpha2    Power-law    10^{-4}    	  0.5       256  	23.68     0.469     	120.004      [40,400]     0.395         6.190e-04    0.395      0.635     

3    PerturbEL_Measure_ELdiff2_by_alpha2    Power-law    10^{-4}    	  1.0       256  	23.68     0.469     	120.004      [35,400]     0.393         1.074e-03    0.393      0.778     
================================================================================================================================================================================================= 


==> anc/Figure4_Fit.txt <==
Noise: ['SHELL'] 
N_T: [256] 
L_T: [23.68] 
Measurement: ['PerturbEL_Measure_ELdiff2_by_alpha2']


========================================================================================================================================================================================== 
SR.NO.          Perturbation                Noise_Type      α       Noise	 Nₜ   	Lₜ(fm)   (g²μ·a)ᴸᵃᵗᵗ  (g²μ·L)ᴸᵃᵗᵗ   Fit_Range       λ              a          b        χ²/dof
========================================================================================================================================================================================== 
1    PerturbEL_Measure_ELdiff2_by_alpha2    Shell       10^{-4}      0.2	256	23.68     0.469		120.004      [40,400]     0.397         2.350e-04    0.397      0.491     

2    PerturbEL_Measure_ELdiff2_by_alpha2    Shell       10^{-4}      0.4	256	23.68     0.469		120.004      [35,400]     0.393         1.920e-04    0.393      0.612     

3    PerturbEL_Measure_ELdiff2_by_alpha2    Shell       10^{-4}      0.6	256	23.68     0.469		120.004      [55,400]     0.396         1.330e-04    0.396      0.945     

4    PerturbEL_Measure_ELdiff2_by_alpha2    Shell       10^{-4}      0.8	256	23.68     0.469		120.004      [50,400]     0.390         1.150e-04    0.390      0.865     

5    PerturbEL_Measure_ELdiff2_by_alpha2    Shell       10^{-4}      1.0	256	23.68     0.469		120.004      [50,400]     0.389         9.600e-05    0.389      0.784     

6    PerturbEL_Measure_ELdiff2_by_alpha2    Shell       10^{-4}      1.2	256	23.68     0.469		120.004      [60,400]     0.382         6.800e-05    0.382      0.672     

7    PerturbEL_Measure_ELdiff2_by_alpha2    Shell       10^{-4}      1.4	256	23.68     0.469		120.004      [70,400]     0.391         4.300e-05    0.391      0.884     

8    PerturbEL_Measure_ELdiff2_by_alpha2    Shell       10^{-4}      1.6	256	23.68     0.469		120.004      [70,395]     0.385         3.200e-05    0.385      0.991     

9    PerturbEL_Measure_ELdiff2_by_alpha2    Shell       10^{-4}      2.0	256	23.68     0.469		120.004      [90,260]     0.359         2.000e-05    0.359      0.991     
==========================================================================================================================================================================================


==> anc/Figure5.txt <==
(g²μ·a)ᴸᵃᵗᵗ (g²μ·L)ᴸᵃᵗᵗ  k_s       α        Fit_Range      λ               a          b        χ²/dof
  0.469     120.004      0.1    10^{-3}     [50,260]     0.397         1.920e-04    0.397      0.977     
  0.469     120.004      0.1    10^{-4}     [40,400]     0.404         1.780e-04    0.404      0.878     
  0.469     120.004      0.1    10^{-5}     [45,400]     0.407         1.800e-04    0.407      0.454     
  0.469     120.004      0.1      all       [45,230]     0.408         1.760e-04    0.408      0.984     
  0.469     120.004      0.2    10^{-3}     [45,285]     0.396         2.380e-04    0.396      0.992     
  0.469     120.004      0.2    10^{-4}     [40,400]     0.397         2.350e-04    0.397      0.491     
  0.469     120.004      0.2    10^{-5}     [45,400]     0.388         2.510e-04    0.388      0.683     
  0.469     120.004      0.2      all       [45,280]     0.395         2.400e-04    0.395      0.968     
  0.469     120.004      0.3    10^{-3}     [40,300]     0.387         2.230e-04    0.387      0.957     
  0.469     120.004      0.3    10^{-4}     [35,400]     0.389         2.170e-04    0.389      0.976     
  0.469     120.004      0.3    10^{-5}     [35,400]     0.392         2.150e-04    0.392      0.872     
  0.469     120.004      0.3      all       [40,330]     0.387         2.230e-04    0.387      0.945     
  0.469     120.004      0.4    10^{-3}     [45,275]     0.388         2.020e-04    0.388      0.991     
  0.469     120.004      0.4    10^{-4}     [35,400]     0.393         1.920e-04    0.393      0.612     
  0.469     120.004      0.4    10^{-5}     [35,350]     0.392         1.950e-04    0.392      0.994     
  0.469     120.004      0.4      all       [40,300]     0.389         1.990e-04    0.389      0.983     
  0.469     120.004      0.5    10^{-3}     [40,345]     0.385         1.650e-04    0.385      0.964     
  0.469     120.004      0.5    10^{-4}     [35,400]     0.389         1.580e-04    0.389      0.575     
  0.469     120.004      0.5    10^{-5}     [35,400]     0.392         1.530e-04    0.392      0.840     
  0.469     120.004      0.5      all       [40,330]     0.388         1.600e-04    0.388      0.998     
  0.469     120.004      0.6    10^{-3}     [35,340]     0.386         1.470e-04    0.386      0.976     
  0.469     120.004      0.6    10^{-4}     [55,400]     0.396         1.330e-04    0.396      0.945     
  0.469     120.004      0.6    10^{-5}     [35,400]     0.386         1.470e-04    0.386      0.849     
  0.469     120.004      0.6      all       [55,315]     0.389         1.420e-04    0.389      1.000     
  0.469     120.004      0.7    10^{-3}     [50,360]     0.387         1.350e-04    0.387      0.950     
  0.469     120.004      0.7    10^{-4}     [55,400]     0.392         1.260e-04    0.392      0.771     
  0.469     120.004      0.7    10^{-5}     [50,385]     0.389         1.310e-04    0.389      0.996     
  0.469     120.004      0.7      all       [60,375]     0.390         1.290e-04    0.390      0.999     
  0.469     120.004      0.8    10^{-3}     [50,400]     0.380         1.230e-04    0.380      0.933     
  0.469     120.004      0.8    10^{-4}     [50,400]     0.390         1.150e-04    0.390      0.865     
  0.469     120.004      0.8    10^{-5}     [50,400]     0.388         1.140e-04    0.388      0.795     
  0.469     120.004      0.8      all       [60,320]     0.388         1.150e-04    0.388      0.978     
  0.469     120.004      0.9    10^{-3}     [55,400]     0.385         1.050e-04    0.385      0.893     
  0.469     120.004      0.9    10^{-4}     [65,400]     0.395         9.200e-05    0.395      0.773     
  0.469     120.004      0.9    10^{-5}     [55,400]     0.389         1.010e-04    0.389      0.720     
  0.469     120.004      0.9      all       [65,385]     0.391         9.800e-05    0.391      0.978     
  0.469     120.004      1.0    10^{-3}     [60,360]     0.390         9.400e-05    0.390      0.988     
  0.469     120.004      1.0    10^{-4}     [50,400]     0.389         9.600e-05    0.389      0.784     
  0.469     120.004      1.0    10^{-5}     [55,400]     0.389         9.400e-05    0.389      0.687     
  0.469     120.004      1.0      all       [60,400]     0.388         9.500e-05    0.388      0.940     
  0.469     120.004      1.1    10^{-3}     [60,400]     0.380         8.400e-05    0.380      0.479     
  0.469     120.004      1.1    10^{-4}     [60,400]     0.386         7.900e-05    0.386      0.729     
  0.469     120.004      1.1    10^{-5}     [60,400]     0.400         7.200e-05    0.400      0.948     
  0.469     120.004      1.1      all       [80,110]     0.399         7.000e-05    0.399      0.972     
  0.469     120.004      1.2    10^{-3}     [55,400]     0.381         7.000e-05    0.381      0.998     
  0.469     120.004      1.2    10^{-4}     [60,400]     0.382         6.800e-05    0.382      0.672     
  0.469     120.004      1.2    10^{-5}     [60,400]     0.379         6.900e-05    0.379      0.849     
  0.469     120.004      1.2      all       [65,400]     0.382         6.700e-05    0.382      0.899     
  0.469     120.004      1.3    10^{-3}     [60,400]     0.381         6.200e-05    0.381      0.891     
  0.469     120.004      1.3    10^{-4}     [65,400]     0.386         5.800e-05    0.386      0.948     
  0.469     120.004      1.3    10^{-5}     [70,400]     0.388         5.600e-05    0.388      0.987     
  0.469     120.004      1.3      all       [65,390]     0.384         5.900e-05    0.384      0.995     
  0.469     120.004      1.4    10^{-3}     [60,400]     0.377         5.100e-05    0.377      0.942     
  0.469     120.004      1.4    10^{-4}     [70,400]     0.391         4.300e-05    0.391      0.884     
  0.469     120.004      1.4    10^{-5}     [65,400]     0.393         4.400e-05    0.393      0.852     
  0.469     120.004      1.4      all       [70,360]     0.384         4.600e-05    0.384      0.984     
  0.469     120.004      1.5    10^{-3}     [65,400]     0.381         4.300e-05    0.381      0.556     
  0.469     120.004      1.5    10^{-4}     [75,400]     0.389         3.800e-05    0.389      0.812     
  0.469     120.004      1.5    10^{-5}     [70,400]     0.388         4.000e-05    0.388      0.387     
  0.469     120.004      1.5      all       [70,400]     0.386         4.000e-05    0.386      0.791     
  0.469     120.004      1.6    10^{-3}     [70,400]     0.377         3.400e-05    0.377      0.434     
  0.469     120.004      1.6    10^{-4}     [70,395]     0.385         3.200e-05    0.385      0.991     
  0.469     120.004      1.6    10^{-5}     [90,400]     0.389         3.000e-05    0.389      0.982     
  0.469     120.004      1.6      all       [75,380]     0.383         3.200e-05    0.383      0.991     
  0.469     120.004      1.7    10^{-3}     [70,400]     0.379         2.800e-05    0.379      0.990     
  0.469     120.004      1.7    10^{-4}     [75,385]     0.382         2.800e-05    0.382      0.984     
  0.469     120.004      1.7    10^{-5}     [75,400]     0.384         2.700e-05    0.384      0.656     
  0.469     120.004      1.7      all       [75,400]     0.382         2.700e-05    0.382      0.813     
  0.469     120.004      1.8    10^{-3}     [85,400]     0.385         2.100e-05    0.385      0.987     
  0.469     120.004      1.8    10^{-4}     [80,400]     0.381         2.300e-05    0.381      0.930     
  0.469     120.004      1.8    10^{-5}     [80,360]     0.374         2.400e-05    0.374      0.961     
  0.469     120.004      1.8      all       [90,395]     0.382         2.200e-05    0.382      1.000     
  0.469     120.004      1.9    10^{-3}     [100,280]	 0.378         2.000e-05    0.378      0.997     
  0.469     120.004      1.9    10^{-4}     [85,385]     0.374         2.000e-05    0.374      0.999     
  0.469     120.004      1.9    10^{-5}     [80,400]     0.376         2.000e-05    0.376      0.880     
  0.469     120.004      1.9      all       [100,375]    0.380         1.900e-05    0.380      0.998     
  0.469     120.004      2.0    10^{-3}     [100,380]    0.374         1.700e-05    0.374      0.998     
  0.469     120.004      2.0    10^{-4}     [90,260]     0.359         2.000e-05    0.359      0.991     
  0.469     120.004      2.0    10^{-5}     [100,300]    0.366         1.800e-05    0.366      0.993     
  0.469     120.004      2.0      all       [90,260]     0.360         2.000e-05    0.360      0.971     


==> anc/Figure6.txt <==
(g²μ·a)ᴸᵃᵗᵗ  (g²μ·L)ᴸᵃᵗᵗ Noise_Type      k          α             Fit_Range      λ               a            b            χ²/dof
  0.469     120.004      None            -        10^{-3}         [65,230]     0.353          3.079e-03      0.353          0.927     
  0.469     120.004      None            -        10^{-4}         [70,400]     0.385          2.259e-03      0.385          0.395     
  0.469     120.004      None            -        10^{-5}         [70,395]     0.382          2.335e-03      0.382          0.996     
  0.469     120.004      None            -         all            [70,170]     0.368          2.671e-03      0.368          0.994     
  0.469     120.004      Gaussian       0.1       10^{-3}         [80,400]     0.394          5.800e-05      0.394          0.922     
  0.469     120.004      Gaussian       0.1       10^{-4}         [55,400]     0.392          5.600e-05      0.392          0.936     
  0.469     120.004      Gaussian       0.1       10^{-5}         [40,400]     0.430          4.000e-05      0.430          0.423     
  0.469     120.004      Gaussian       0.1         all           [45,170]     0.415          4.600e-05      0.415          0.964     
  0.469     120.004      Gaussian       0.5       10^{-3}         [45,245]     0.393          5.280e-04      0.393          0.983     
  0.469     120.004      Gaussian       0.5       10^{-4}         [40,400]     0.401          4.960e-04      0.401          0.322     
  0.469     120.004      Gaussian       0.5       10^{-5}         [40,400]     0.393          5.200e-04      0.393          0.862     
  0.469     120.004      Gaussian       0.5         all           [45,255]     0.394          5.250e-04      0.394          0.986     
  0.469     120.004      Gaussian       1.0       10^{-3}         [40,200]     0.392          9.830e-04      0.392          0.969     
  0.469     120.004      Gaussian       1.0       10^{-4}         [35,400]     0.394          9.560e-04      0.394          0.962     
  0.469     120.004      Gaussian       1.0       10^{-5}         [35,400]     0.403          9.030e-04      0.403          0.947     
  0.469     120.004      Gaussian       1.0         all           [55,195]     0.394          9.630e-04      0.394          0.995     
  0.469     120.004      Power-law      0.1       10^{-3}         [50,290]     0.405          7.900e-05      0.405          0.998     
  0.469     120.004      Power-law      0.1       10^{-4}         [40,400]     0.407          7.500e-05      0.407          0.918     
  0.469     120.004      Power-law      0.1       10^{-5}         [40,400]     0.406          7.600e-05      0.406          0.888     
  0.469     120.004      Power-law      0.1         all           [45,320]     0.404          7.800e-05      0.404          0.966     
  0.469     120.004      Power-law      0.5       10^{-3}         [45,205]     0.390          6.500e-04      0.390          0.955     
  0.469     120.004      Power-law      0.5       10^{-4}         [40,400]     0.395          6.190e-04      0.395          0.635     
  0.469     120.004      Power-law      0.5       10^{-5}         [40,400]     0.393          6.280e-04      0.393          0.771     
  0.469     120.004      Power-law      0.5         all           [45,205]     0.394          6.300e-04      0.394          0.930     
  0.469     120.004      Power-law      1.0       10^{-3}         [40,200]     0.387          1.133e-03      0.387          0.924     
  0.469     120.004      Power-law      1.0       10^{-4}         [35,400]     0.393          1.074e-03      0.393          0.778     
  0.469     120.004      Power-law      1.0       10^{-5}         [35,400]     0.395          1.061e-03      0.395          0.948     
  0.469     120.004      Power-law      1.0         all           [45,200]     0.389          1.117e-03      0.389          0.997     
  0.469     120.004      Shell          0.1       10^{-3}         [50,260]     0.397          1.920e-04      0.397          0.977     
  0.469     120.004      Shell          0.1       10^{-4}         [40,400]     0.404          1.780e-04      0.404          0.878     
  0.469     120.004      Shell          0.1       10^{-5}         [45,400]     0.407          1.800e-04      0.407          0.454     
  0.469     120.004      Shell          0.1         all           [45,230]     0.408          1.760e-04      0.408          0.984     
  0.469     120.004      Shell          0.5       10^{-3}         [40,345]     0.385          1.650e-04      0.385          0.964     
  0.469     120.004      Shell          0.5       10^{-4}         [35,400]     0.389          1.580e-04      0.389          0.575     
  0.469     120.004      Shell          0.5       10^{-5}         [35,400]     0.392          1.530e-04      0.392          0.840     
  0.469     120.004      Shell          0.5         all           [40,330]     0.388          1.600e-04      0.388          0.998     
  0.469     120.004      Shell          1.0       10^{-3}         [60,360]     0.390          9.400e-05      0.390          0.988     
  0.469     120.004      Shell          1.0       10^{-4}         [50,400]     0.389          9.600e-05      0.389          0.784     
  0.469     120.004      Shell          1.0       10^{-5}         [55,400]     0.389          9.400e-05      0.389          0.687     
  0.469     120.004      Shell          1.0         all           [60,400]     0.388          9.500e-05      0.388          0.940     
  0.469     120.004      Shell          1.5       10^{-3}         [65,400]     0.381          4.300e-05      0.381          0.556     
  0.469     120.004      Shell          1.5       10^{-4}         [75,400]     0.389          3.800e-05      0.389          0.812     
  0.469     120.004      Shell          1.5       10^{-5}         [70,400]     0.388          4.000e-05      0.388          0.387     
  0.469     120.004      Shell          1.5         all           [70,400]     0.386          4.000e-05      0.386          0.791     
  0.469     120.004      Shell          2.0       10^{-3}         [100,380]    0.374          1.700e-05      0.374          0.998     
  0.469     120.004      Shell          2.0       10^{-4}         [90,260]     0.359          2.000e-05      0.359          0.991     
  0.469     120.004      Shell          2.0       10^{-5}         [100,300]    0.366          1.800e-05      0.366          0.993     
  0.469     120.004      Shell          2.0         all           [90,260]     0.360          2.000e-05      0.360          0.971     


==> anc/Figure7_Fit.txt <==
Noise: ['EXP'] 
N_T: [256] 
L_T: [23.68] 
Measurement: ['PerturbEL_Measure_ELdiff2_by_alpha2', 'PerturbBL_Measure_ELdiff2_by_alpha2', 'PerturbEL_Measure_BLdiff2_by_alpha2', 'PerturbBL_Measure_BLdiff2_by_alpha2']


==================================================================================================================================================================================== 
SR.NO.          Perturbation                Noise_Type      α       Nₜ   Lₜ(fm)   (g²μ·a)ᴸᵃᵗᵗ  (g²μ·L)ᴸᵃᵗᵗ   Fit_Range       λ              a          b        χ²/dof
==================================================================================================================================================================================== 
1    PerturbEL_Measure_ELdiff2_by_alpha2    Gaussian    10^{-4}    256  23.68     0.469     120.004      [40,400]     0.401         4.960e-04    0.401      0.322     

2    PerturbEL_Measure_BLdiff2_by_alpha2    Gaussian    10^{-4}    256  23.68     0.469     120.004      [40,400]     0.404         4.550e-04    0.404      0.428     

3    PerturbBL_Measure_ELdiff2_by_alpha2    Gaussian    10^{-4}    256  23.68     0.469     120.004      [50,400]     0.394         3.300e-05    0.394      0.859     

4    PerturbBL_Measure_BLdiff2_by_alpha2    Gaussian    10^{-4}    256  23.68     0.469     120.004      [55,400]     0.395         3.200e-05    0.395      0.619     



==> anc/Figure8and9_Fit.txt <==
Noise: ['EXP'] 
N_T: [1024, 512, 256, 128] 
L_T: [23.68, 47.36] 
Measurement: ['PerturbEL_Measure_ELdiff2_by_alpha2']


==================================================================================================================================================================================== 
SR.NO.          Perturbation                Noise_Type      α       Nₜ    Lₜ(fm)   (g²μ·a)ᴸᵃᵗᵗ  (g²μ·L)ᴸᵃᵗᵗ   	Fit_Range      λ              a          b        χ²/dof
==================================================================================================================================================================================== 
1    PerturbEL_Measure_ELdiff2_by_alpha2    Gaussian    10^{-4}    512    23.68      0.234       120.004      	[45,400]     0.397         1.460e-04    0.397      0.924     
2    PerturbEL_Measure_ELdiff2_by_alpha2    Gaussian    10^{-4}    1024   47.36      0.234       240.008      	[70,400]     0.404         1.610e-04    0.404      0.922     


3    PerturbEL_Measure_ELdiff2_by_alpha2    Gaussian    10^{-4}    256    23.68      0.469       120.004      	[40,400]     0.401         4.960e-04    0.401      0.322     
4    PerturbEL_Measure_ELdiff2_by_alpha2    Gaussian    10^{-4}    512    47.36      0.469       240.008      	[50,400]     0.406         5.580e-04    0.406      0.863     


5    PerturbEL_Measure_ELdiff2_by_alpha2    Gaussian    10^{-4}    128    23.68      0.938       120.004      	[40,400]     0.395         1.602e-03    0.395      0.413     
6    PerturbEL_Measure_ELdiff2_by_alpha2    Gaussian    10^{-4}    256    47.36      0.938       240.008      	[50,400]     0.397         1.813e-03    0.397      0.810     
==================================================================================================================================================================================== 

